A three-dimensional view of the remnant of Nova Persei 1901 (GK Per)

We present a kinematical study of the optical ejecta of GK Per. It is based on proper motions measurements of 282 knots from ~20 images spanning 25 years. Doppler-shifts are also computed for 217 knots. The combination of proper motions and radial velocities allows a unique 3-D view of the ejecta to be obtained. The main results are: (1) the outflow is a thick shell in which knots expand with a significant range of velocities, mostly between 600 and 1000 km/s; (2) kinematical ages indicate that knots have suffered only a modest deceleration since their ejection a century ago; (3) no evidence for anisotropy in the expansion rate is found; (4) velocity vectors are generally aligned along the radial direction but a symmetric pattern of non-radial velocities is also observed at specific directions; (5) the total Halpha+[NII] flux has been linearly decreasing at a rate of 2.6 % per year in the last decade. The Eastern nebular side is fading at a slower rate than the Western one. Some of the knots displayed a rapid change of brightness during the 2004-2011 period. Over a longer timescale, a progressive circularization and homogenization of the nebula is taking place; (6) a kinematic distance of 400+-30 pc is determined. These results raise some problems to the previous interpretations of the evolution of GK Per. In particular, the idea of a strong interaction of the outflow with the surrounding medium in the Southwest quadrant is not supported by our data.

==> anc/table3_online.txt <==
Title: A 3D View of the remnant of Nova Persei 1901 (GK Per) 
Authors: Liimets T., Corradi R.L., Santander-Garcia M., Villaver E., 
         Rodriguez-Gil P., Verro K., Kolka I. 
Table: Knots positions, proper motions, and radial velocities
================================================================================
Byte-by-byte Description of file: datafile3.txt
--------------------------------------------------------------------------------
   Bytes Format Units       Label    Explanations
--------------------------------------------------------------------------------
   1-  6 F6.2   arcsec      dx       X (West-East) distance (1)
   8- 13 F6.2   arcsec      dy       Y (North-South) distance (1)
  15- 20 F6.3   arcsec/yr   mu       Proper motion (2)
  22- 27 F6.3   arcsec/yr e_mu       Error in mu (2)
  29- 34 F6.3   arcsec/yr   muX      X component of proper motion (2)
  36- 41 F6.3   arcsec/yr e_muX      Error in muX (2)
  43- 48 F6.3   arcsec/yr   muY      Y component of proper motion (2)
  50- 55 F6.3   arcsec/yr e_muY      Error in muY (2)
  57- 61 F5.1   deg         PosAng   Position angle (3)
  63- 66 F4.1   deg       e_PosAng   Error in PA (4)
  68- 72 F5.1   deg         alpha    Angle of the proper motion (5)
  74- 77 F4.1   deg       e_alpha    Error in alpha (6)
  79- 82 I4     km/s        RVel     Radial velocity (7)
--------------------------------------------------------------------------------
Note (1): From the central star in the plane of the sky, extrapolated at the 
          reference epoch (2004-01-29 or JD2453034.37).
    9.99 = no detection
Note (2): 
    9.999 = no detection
Note (3): With respect to the central star as measured (from North to East 
          counterclockwise) on our reference frame (2004-01-29 or JD2453034.37).
    999.9 = no detection
Note (4): 
    9.9 = no detection 
Note (5): In the plane of the sky, measured from North to East counterclockwise.
    999.9 = no detection
Note (6): 
    99.9 = no detection 
Note (7): With respect to the systemic velocity 45 km/s.
    9999 = no detection
--------------------------------------------------------------------------------
  0.06 -27.43  0.242  0.005  0.005  0.004 -0.242  0.005 180.1  0.3 181.2  0.9 9999
  0.09 -48.91  0.448  0.006 -0.009  0.012 -0.448  0.006 180.1  0.2 178.8  1.5 9999
  0.21   4.72  0.046  0.011 -0.007  0.012  0.046  0.011 357.5  2.0   8.9 14.7  808
  0.21   4.72  0.046  0.011 -0.007  0.012  0.046  0.011 357.5  2.0   8.9 14.7  919
  0.22  33.44  0.261  0.003 -0.005  0.004  0.261  0.003 359.6  0.3   1.0  0.8 9999
  2.25  -9.25  0.081  0.004  0.010  0.010 -0.080  0.005 193.7  1.0 186.8  7.1 -822
  3.41  18.67  0.153  0.013  0.003  0.019  0.155  0.014 349.7  0.5 358.9  7.1  721
  3.69  -0.88  0.048  0.017  0.041  0.015 -0.033  0.022 256.6  2.5 231.4 21.0 -894
  3.72 -48.07  0.497  0.012  0.057  0.007 -0.494  0.012 184.4  0.2 186.5  0.9 9999
  4.11   0.38  0.007  0.006  0.006  0.006  0.007  0.011 275.3  2.3 317.3 54.0 -794
  4.11   0.38  0.007  0.006  0.006  0.006  0.007  0.011 275.3  2.3 317.3 54.0 -890
  4.12 -40.28  0.331  0.006  0.052  0.005 -0.327  0.006 185.8  0.2 189.1  0.9 9999
  4.41  15.30  0.149  0.005  0.023  0.005  0.148  0.005 343.9  0.6 351.2  2.1 9999
  4.64  34.95  0.166  0.014 -0.054  0.015  0.174  0.015 352.4  0.3  17.4  4.6  383
  4.87 -23.07  0.205  0.006  0.049  0.004 -0.199  0.006 191.9  0.4 193.9  1.2 9999
  4.92  36.92  0.362  0.011  0.140  0.016  0.347  0.010 352.4  0.3 338.1  2.3  498
  5.07   3.39  0.057  0.013  0.053  0.010  0.022  0.011 303.8  1.6 292.9 10.5 9999
  5.66  43.67  0.071  0.069  0.065  0.047  0.063  0.073 352.6  0.2 314.1 39.2  435
  6.05 -34.73  0.300  0.009  0.069  0.003 -0.293  0.009 189.9  0.3 193.2  0.6 9999
  6.59  17.05  0.072  0.006  0.028  0.007  0.066  0.005 338.9  0.5 337.3  5.4 9999
  6.72   9.37  0.075  0.006  0.006  0.008  0.088  0.005 324.4  0.8 356.1  5.1  701
  6.72 -26.59  0.184  0.010  0.048  0.008 -0.178  0.009 194.2  0.3 195.0  2.6 9999
  6.80  -7.49  0.124  0.011  0.095  0.015 -0.081  0.004 222.2  0.9 229.4  4.6  959
  6.80 -12.82  0.077  0.007 -0.011  0.015 -0.092  0.003 208.0  0.7 173.0  9.2 -617
  7.16 -30.37  0.301  0.004  0.068  0.008 -0.293  0.003 193.3  0.3 193.1  1.4 9999
  7.99 -38.74  0.362  0.008  0.090  0.004 -0.351  0.008 191.7  0.2 194.3  0.7 9999
  8.27  34.77  0.276  0.006  0.072  0.006  0.267  0.006 346.6  0.3 344.8  1.2 9999
  8.40 -46.96  0.439  0.017  0.094  0.010 -0.429  0.017 190.1  0.2 192.3  1.4 9999
  8.49 -46.91  0.446  0.009  0.078  0.012 -0.439  0.010 190.3  0.2 190.0  1.6 9999
  9.33  21.80  0.181  0.006  0.100  0.013  0.154  0.004 336.8  0.4 327.0  3.6  541
 10.00  17.53  0.135  0.003  0.080  0.003  0.110  0.003 330.3  0.5 324.0  1.3 9999
 10.27 -26.10  0.276  0.005  0.090  0.007 -0.261  0.007 201.5  0.3 199.0  1.5  745
 10.53  50.27  0.456  0.010  0.101  0.005  0.444  0.010 348.2  0.2 347.1  0.7 9999
 10.63 -21.32  0.221  0.008  0.074  0.004 -0.209  0.008 206.5  0.4 199.6  1.2 9999
 10.68 -17.05  0.192  0.009  0.107  0.012 -0.160  0.006 212.1  0.5 213.8  3.2 -700
 11.16 -38.26  0.298  0.008  0.090  0.004 -0.284  0.009 196.3  0.2 197.7  0.9 9999
 11.53 -17.66  0.242  0.015  0.064  0.008 -0.246  0.020 213.1  0.5 194.7  2.1 -720
 11.70  -0.17  0.121  0.010  0.119  0.010 -0.057  0.007 269.2  0.8 244.3  3.3  759
 11.89 -34.31  0.307  0.007  0.104  0.009 -0.289  0.007 199.1  0.3 199.8  1.7 9999
 12.70   5.55  0.092  0.005  0.093  0.005  0.017  0.002 293.6  0.7 280.7  1.3  325
 12.70   5.55  0.092  0.005  0.093  0.005  0.017  0.002 293.6  0.7 280.7  1.3  566
 13.06 -12.12  0.184  0.006  0.137  0.005 -0.123  0.006 227.1  0.5 228.0  1.8  833
 13.18  27.01  0.254  0.006  0.109  0.005  0.229  0.007 334.0  0.3 334.5  1.2  433
 14.18  14.21  0.083  0.016  0.069  0.013  0.048  0.018 315.1  0.5 304.9 11.2 9999
 14.40  31.88  0.270  0.011  0.158  0.028  0.225  0.010 335.7  0.3 325.0  4.9  458
 14.78  33.29  0.275  0.013  0.134  0.009  0.242  0.011 336.1  0.3 331.0  2.0 9999
 14.88 -14.41  0.073  0.012  0.051  0.008 -0.052  0.010 225.9  0.5 224.1  7.1 -790
 16.15 -39.35  0.387  0.015  0.150  0.006 -0.357  0.016 202.3  0.2 202.8  1.2 9999
 16.22  19.52  0.213  0.004  0.141  0.005  0.160  0.006 320.3  0.4 318.7  1.4  516
 16.31 -22.67  0.236  0.005  0.141  0.003 -0.190  0.005 215.7  0.3 216.5  0.9 9999
 16.43 -34.49  0.308  0.003  0.131  0.004 -0.278  0.003 205.5  0.2 205.2  0.7 9999
 16.64 -25.83  0.290  0.007  0.132  0.003 -0.260  0.007 212.8  0.3 206.9  0.8 -484
 17.06   4.85  0.148  0.013  0.144  0.012  0.035  0.017 285.9  0.5 283.5  6.5  395
 17.19  -6.26  0.088  0.011  0.064  0.012 -0.080  0.012 250.0  0.5 218.5  6.6  194
 17.30  51.99  0.357  0.007  0.111  0.005  0.339  0.008 341.6  0.2 341.8  0.9 9999
 17.52 -15.72  0.232  0.008  0.147  0.005 -0.184  0.011 228.1  0.4 218.7  1.8  627
 18.18 -10.10  0.196  0.007  0.158  0.007 -0.119  0.005 240.9  0.5 233.1  1.8 9999
 18.32 -43.31  0.491  0.021  0.178  0.012 -0.457  0.021 202.9  0.2 201.3  1.6  607
 19.21  24.16  0.309  0.016  0.214  0.009  0.224  0.015 321.5  0.3 316.3  2.3 9999
 19.32  30.49  0.251  0.009  0.120  0.010  0.221  0.006 327.6  0.3 331.5  2.1 9999
 19.98  46.20  0.424  0.011  0.164  0.006  0.392  0.011 336.6  0.2 337.3  0.9 9999
 20.00  -3.77  0.128  0.007  0.120  0.007 -0.053  0.006 259.3  0.5 246.1  2.9 9999
 20.95   6.31  0.198  0.012  0.171  0.020  0.116  0.036 286.8  0.4 304.1  8.7 -803
 21.41 -33.64  0.213  0.009  0.111  0.012 -0.181  0.007 212.5  0.2 211.6  2.9 9999
 21.79 -18.63  0.174  0.007  0.136  0.006 -0.108  0.007 229.5  0.3 231.5  2.1  289
 21.79 -18.63  0.174  0.007  0.136  0.006 -0.108  0.007 229.5  0.3 231.5  2.1  440
 21.87  46.81  0.460  0.009  0.233  0.006  0.399  0.008 335.0  0.2 329.8  0.8 -166
 22.17 -13.33  0.233  0.008  0.189  0.008 -0.138  0.006 239.0  0.4 233.8  1.7 9999
 22.64   4.42  0.172  0.003  0.168  0.003  0.037  0.006 281.1  0.4 282.3  2.0 9999
 22.83 -30.88  0.370  0.004  0.196  0.006 -0.315  0.003 216.5  0.2 211.9  0.8 9999
 23.08   1.57  0.200  0.003  0.200  0.003  0.006  0.005 273.9  0.4 271.6  1.4 9999
 23.30 -25.23  0.329  0.007  0.219  0.006 -0.246  0.007 222.7  0.3 221.6  1.1 9999
 24.32 -41.96  0.460  0.015  0.229  0.016 -0.399  0.011 210.1  0.2 209.8  1.8 -181
 24.61   7.79  0.064  0.014  0.071  0.017 -0.011  0.037 287.6  0.4 261.3 29.1  425
 25.16 -37.79  0.418  0.010  0.205  0.008 -0.365  0.011 213.7  0.2 209.3  1.2 9999
 25.60  42.41  0.360  0.008  0.157  0.008  0.325  0.005 328.9  0.2 334.2  1.3 9999
 25.79 -44.28  0.484  0.009  0.225  0.003 -0.429  0.010 210.2  0.2 207.7  0.7 9999
 25.94  14.50  0.285  0.009  0.266  0.010  0.108  0.005 299.2  0.3 292.1  1.2 9999
 26.90 -31.81  0.368  0.007  0.234  0.009 -0.284  0.004 220.2  0.2 219.5  1.1 9999
 27.09  18.20  0.292  0.006  0.253  0.007  0.146  0.005 303.9  0.3 299.9  1.1 9999
 27.40 -24.93  0.309  0.009  0.230  0.004 -0.208  0.011 227.7  0.3 227.9  1.6 -139
 27.40 -24.93  0.309  0.009  0.230  0.004 -0.208  0.011 227.7  0.3 227.9  1.6 -272
 27.87 -14.71  0.266  0.009  0.223  0.010 -0.146  0.008 242.2  0.3 236.8  1.8 9999
 28.50  13.05  0.237  0.016  0.218  0.017  0.093  0.016 294.6  0.3 293.1  3.8  571
 28.54   6.56  0.243  0.006  0.233  0.006  0.069  0.004 282.9  0.3 286.6  0.9 9999
 28.57   9.89  0.241  0.004  0.237  0.004  0.054  0.006 289.1  0.3 282.8  1.5 9999
 30.06  38.02  0.318  0.015  0.214  0.007  0.236  0.015 321.7  0.2 317.7  2.1 9999
 30.16 -16.15  0.325  0.005  0.294  0.005 -0.141  0.005 241.8  0.3 244.3  0.9 9999
 31.10  45.52  0.409  0.012  0.230  0.012  0.338  0.010 325.7  0.2 325.8  1.6 9999
 31.17 -33.31  0.445  0.012  0.288  0.015 -0.339  0.008 223.1  0.2 220.3  1.6 9999
 31.47  18.38  0.323  0.008  0.280  0.008  0.160  0.004 300.3  0.3 299.8  0.9 9999
 31.77   2.43  0.296  0.006  0.296  0.006  0.004  0.006 274.4  0.3 270.8  1.1 9999
 32.22  -4.35  0.312  0.004  0.305  0.005 -0.077  0.003 262.3  0.3 255.7  0.5 9999
 32.74 -10.26  0.315  0.005  0.292  0.005 -0.123  0.007 252.6  0.3 247.2  1.2 9999
 34.06  31.44  0.350  0.003  0.271  0.004  0.223  0.002 312.7  0.2 309.5  0.5   21
 34.06  31.44  0.350  0.003  0.271  0.004  0.223  0.002 312.7  0.2 309.5  0.5  275
 34.19  34.98  0.471  0.007  0.329  0.007  0.337  0.007 315.7  0.2 315.7  0.9 9999
 34.31  42.57  0.495  0.009  0.316  0.010  0.382  0.009 321.1  0.2 320.4  1.1 9999
 34.49  -2.28  0.262  0.009  0.263  0.010  0.002  0.007 266.2  0.3 270.5  1.5 -570
 35.01 -16.72  0.307  0.005  0.281  0.005 -0.125  0.003 244.5  0.2 246.0  0.6 9999
 35.13 -11.90  0.302  0.013  0.275  0.015 -0.129  0.008 251.3  0.3 244.9  1.8 9999
 35.39  13.48  0.373  0.020  0.365  0.021  0.092  0.009 290.9  0.3 284.1  1.6 9999
 35.50  18.63  0.373  0.019  0.327  0.017  0.180  0.013 297.7  0.2 298.9  2.1 9999
 35.99  10.85  0.190  0.040  0.175  0.041  0.078  0.011 286.8  0.3 294.0  5.9 -739
 36.12  34.59  0.425  0.006  0.326  0.007  0.274  0.004 313.8  0.2 310.0  0.7 9999
 36.74  15.19  0.325  0.007  0.278  0.007  0.178  0.008 292.5  0.2 302.6  1.3 9999
 36.90 -15.25  0.361  0.011  0.319  0.010 -0.173  0.009 247.5  0.2 241.5  1.5  203
 36.90 -15.25  0.361  0.011  0.319  0.010 -0.173  0.009 247.5  0.2 241.5  1.5  293
 36.90 -15.25  0.361  0.011  0.319  0.010 -0.173  0.009 247.5  0.2 241.5  1.5  399
 37.21  -4.90  0.307  0.005  0.305  0.006 -0.038  0.006 262.5  0.3 262.8  1.1 9999
 38.26  26.07  0.369  0.011  0.321  0.009  0.183  0.011 304.3  0.2 299.6  1.6 9999
 38.27 -33.47  0.474  0.011  0.355  0.012 -0.314  0.007 228.8  0.2 228.5  1.2  -17
 38.53   1.17  0.369  0.013  0.369  0.013 -0.010  0.006 271.7  0.2 268.4  0.9 9999
 38.67  39.17  0.479  0.006  0.367  0.008  0.311  0.006 315.4  0.2 310.2  0.8 -266
 38.82  23.53  0.388  0.009  0.358  0.008  0.159  0.013 301.2  0.2 293.9  1.8 9999
 38.89 -35.30  0.488  0.009  0.339  0.006 -0.352  0.010 227.8  0.2 224.0  1.0   60
 39.14  17.67  0.363  0.007  0.325  0.008  0.161  0.009 294.3  0.2 296.3  1.3 9999
 39.35   8.00  0.330  0.007  0.316  0.007  0.101  0.007 281.5  0.2 287.7  1.1 9999
 39.58 -21.12  0.393  0.007  0.338  0.007 -0.200  0.004 241.9  0.2 239.4  0.7 9999
 40.22 -15.32  0.304  0.017  0.267  0.015 -0.152  0.012 249.1  0.2 240.4  2.4  100
 40.22 -15.32  0.304  0.017  0.267  0.015 -0.152  0.012 249.1  0.2 240.4  2.4  306
 40.38  30.60  0.370  0.007  0.291  0.009  0.229  0.003 307.2  0.2 308.2  1.0 9999
 40.55  17.23  0.322  0.007  0.311  0.007  0.093  0.006 293.0  0.2 286.6  1.1 -229
 41.89  19.85  0.274  0.011  0.259  0.009  0.092  0.009 295.4  0.2 289.7  2.0 9999
 42.64  10.70  0.408  0.013  0.404  0.014  0.069  0.024 284.1  0.2 279.7  3.4 9999
 43.38 -27.80  0.477  0.009  0.397  0.008 -0.265  0.006 237.3  0.2 236.3  0.8 9999
 44.49   3.87  0.381  0.004  0.377  0.004  0.067  0.005 275.0  0.2 280.1  0.8 9999
 45.34 -17.09  0.410  0.032  0.381  0.030 -0.153  0.012 249.3  0.2 248.2  2.2  122
 45.73  10.83  0.277  0.014  0.269  0.014  0.067  0.003 283.3  0.2 284.0  0.9 9999
 46.52  16.20  0.425  0.009  0.408  0.009  0.123  0.003 289.2  0.2 286.7  0.6 9999
 46.80  21.34  0.414  0.005  0.394  0.004  0.135  0.004 294.5  0.2 288.9  0.6 -115
 47.18 -13.35  0.413  0.008  0.392  0.007 -0.130  0.006 254.2  0.2 251.6  0.8 9999
 48.33  -5.42  0.366  0.006  0.362  0.005 -0.056  0.004 263.6  0.2 261.1  0.7 9999
 48.73  16.67  0.435  0.008  0.416  0.008  0.128  0.004 288.9  0.2 287.1  0.6 9999
 50.11  -2.66  0.326  0.009  0.323  0.009 -0.052  0.004 267.0  0.2 260.9  0.8 -266
 52.07  11.58  0.467  0.007  0.457  0.006  0.094  0.004 282.5  0.2 281.6  0.5 9999
 52.20  -3.77  0.530  0.019  0.526  0.018 -0.074  0.005 265.9  0.2 262.0  0.6  243
 52.21  16.82  0.428  0.021  0.408  0.021  0.130  0.008 287.9  0.2 287.7  1.3  -53
 53.57   1.49  0.449  0.008  0.449  0.008  0.008  0.013 271.6  0.2 271.1  1.6 9999
 53.97   5.35  0.488  0.010  0.487  0.010  0.025  0.005 275.7  0.2 273.0  0.5 9999
-48.11   0.72  0.482  0.012 -0.482  0.012 -0.012  0.009  89.1  0.2  91.4  1.0 9999
-47.83  11.48  0.327  0.035 -0.323  0.035  0.053  0.015  76.5  0.2  80.7  2.7 9999
-47.62   9.07  0.367  0.011 -0.358  0.011  0.079  0.009  79.2  0.2  77.6  1.4 9999
-45.79  15.85  0.357  0.009 -0.343  0.009  0.101  0.009  70.9  0.2  73.7  1.5 9999
-44.70   9.33  0.403  0.009 -0.404  0.008  0.038  0.009  78.2  0.2  84.6  1.2 9999
-44.18 -21.82  0.458  0.016 -0.403  0.014 -0.219  0.014 116.3  0.2 118.6  1.7 9999
-42.39 -13.27  0.428  0.008 -0.393  0.006 -0.176  0.013 107.4  0.2 114.0  1.6  503
-42.39 -13.27  0.428  0.008 -0.393  0.006 -0.176  0.013 107.4  0.2 114.0  1.6  580
-42.27   4.74  0.340  0.011 -0.338  0.011  0.036  0.007  83.6  0.2  83.9  1.2 9999
-42.16  15.42  0.412  0.007 -0.387  0.007  0.142  0.005  69.9  0.2  69.8  0.7  464
-41.05  -4.03  0.369  0.023 -0.367  0.022 -0.041  0.018  95.6  0.2  96.4  2.9 9999
-39.94  21.70  0.381  0.004 -0.345  0.004  0.164  0.002  61.5  0.2  64.6  0.4 9999
-39.82 -12.31  0.415  0.023 -0.401  0.023 -0.108  0.006 107.2  0.2 105.0  1.1  573
-39.63 -27.39  0.483  0.014 -0.416  0.016 -0.249  0.007 124.6  0.2 120.9  1.2 9999
-39.33 -16.96  0.355  0.012 -0.322  0.013 -0.150  0.007 113.3  0.2 115.0  1.4  538
-39.29   0.77  0.352  0.005 -0.352  0.005 -0.017  0.004  88.9  0.2  92.8  0.7 9999
-39.12 -40.06  0.340  0.025 -0.241  0.024 -0.240  0.019 135.7  0.2 134.9  3.6 9999
-38.44   6.73  0.335  0.006 -0.334  0.006  0.040  0.004  80.1  0.2  83.2  0.7 9999
-38.44 -29.35  0.448  0.007 -0.376  0.005 -0.246  0.006 127.4  0.2 123.2  0.7 9999
-38.36 -20.16  0.387  0.009 -0.350  0.008 -0.166  0.007 117.7  0.2 115.4  1.1 9999
-36.63  30.90  0.272  0.014 -0.215  0.012  0.167  0.011  49.9  0.2  52.2  2.3   68
-36.62 -14.56  0.410  0.009 -0.373  0.010 -0.170  0.003 111.7  0.2 114.6  0.7  527
-35.72 -40.20  0.423  0.005 -0.272  0.006 -0.324  0.007 138.4  0.2 140.0  0.8 9999
-35.29   2.36  0.323  0.028 -0.324  0.028 -0.014  0.012  86.2  0.3  92.5  2.1 -516
-35.24 -27.87  0.424  0.010 -0.343  0.012 -0.249  0.009 128.3  0.2 126.0  1.3 9999
-34.98   8.57  0.306  0.007 -0.303  0.007  0.047  0.002  76.2  0.3  81.1  0.5 9999
-34.74 -34.93  0.498  0.013 -0.382  0.009 -0.323  0.018 135.2  0.2 130.2  1.7 9999
-33.46 -11.10  0.217  0.013 -0.205  0.013 -0.073  0.006 108.3  0.3 109.6  1.8 -558
-32.90  11.20  0.317  0.008 -0.301  0.007  0.101  0.010  71.2  0.3  71.4  1.7 9999
-32.76  15.16  0.263  0.007 -0.237  0.009  0.113  0.004  65.2  0.3  64.5  1.1 9999
-32.17  28.67  0.360  0.012 -0.278  0.013  0.228  0.015  48.3  0.2  50.7  2.3  102
-31.12  15.50  0.317  0.008 -0.280  0.009  0.149  0.007  63.5  0.3  62.0  1.4 9999
-31.09 -35.97  0.310  0.007 -0.214  0.008 -0.224  0.004 139.2  0.2 136.3  1.2 9999
-30.92  33.13  0.345  0.010 -0.270  0.011  0.219  0.007  43.0  0.2  50.9  1.4 9999
-30.69  20.98  0.308  0.015 -0.265  0.011  0.159  0.017  55.6  0.3  59.0  2.9 9999
-29.93 -27.89  0.413  0.013 -0.289  0.017 -0.295  0.005 133.0  0.2 135.5  1.8  339
-29.42  25.69  0.284  0.006 -0.235  0.005  0.162  0.006  48.9  0.2  55.4  1.2  473
-29.14 -39.58  0.477  0.009 -0.313  0.010 -0.362  0.008 143.6  0.2 139.2  1.1 9999
-28.91   3.87  0.251  0.009 -0.251  0.009  0.018  0.004  82.4  0.3  85.9  1.0 9999
-28.69  32.40  0.341  0.005 -0.234  0.007  0.248  0.005  41.5  0.2  43.3  1.0 9999
-28.37 -24.73  0.313  0.006 -0.235  0.005 -0.207  0.006 131.1  0.3 131.4  1.0  306
-28.37 -24.73  0.313  0.006 -0.235  0.005 -0.207  0.006 131.1  0.3 131.4  1.0  449
-28.37 -24.73  0.313  0.006 -0.235  0.005 -0.207  0.006 131.1  0.3 131.4  1.0  539
-28.17  34.77  0.332  0.010 -0.199  0.008  0.265  0.012  39.0  0.2  36.9  1.7 9999
-27.85  -3.90  0.252  0.004 -0.249  0.004 -0.038  0.005  98.0  0.3  98.7  1.1 9999
-27.69 -38.19  0.409  0.008 -0.246  0.008 -0.327  0.005 144.1  0.2 143.1  1.0 9999
-27.43 -14.13  0.207  0.008 -0.184  0.009 -0.095  0.003 117.3  0.3 117.2  1.3 9999
-26.78  24.45  0.317  0.010 -0.246  0.010  0.201  0.006  47.6  0.3  50.7  1.4  414
-26.12  33.78  0.275  0.002 -0.186  0.003  0.204  0.002  37.7  0.2  42.4  0.5 9999
-25.74 -23.09  0.289  0.004 -0.232  0.003 -0.174  0.005 131.9  0.3 126.8  0.9  478
-25.60 -28.70  0.349  0.004 -0.243  0.004 -0.251  0.004 138.3  0.2 135.9  0.7 9999
-25.41  28.27  0.311  0.007 -0.238  0.009  0.205  0.005  42.0  0.3  49.2  1.3 9999
-25.40 -15.54  0.275  0.009 -0.230  0.008 -0.151  0.004 121.5  0.3 123.3  1.2 9999
-25.23 -25.20  0.222  0.007 -0.125  0.004 -0.188  0.008 135.0  0.3 146.4  1.4 -570
-25.16 -36.99  0.397  0.006 -0.229  0.005 -0.324  0.005 145.8  0.2 144.7  0.7 9999
-24.00 -29.71  0.266  0.011 -0.104  0.011 -0.258  0.010 141.1  0.2 158.1  2.2 9999
-23.96 -22.18  0.316  0.009 -0.244  0.010 -0.201  0.005 132.8  0.3 129.5  1.3  531
-23.62 -39.79  0.387  0.005 -0.186  0.004 -0.340  0.005 149.3  0.2 151.3  0.6 9999
-22.87 -19.92  0.299  0.020 -0.219  0.013 -0.203  0.020 131.1  0.3 132.8  3.2  379
-22.44 -51.15  0.509  0.022 -0.197  0.010 -0.469  0.024 156.3  0.2 157.3  1.5 9999
-21.72  35.88  0.279  0.010 -0.161  0.004  0.228  0.010  31.2  0.2  35.2  1.4    7
-21.47 -34.95  0.366  0.007 -0.183  0.006 -0.317  0.007 148.4  0.2 150.0  0.9 9999
-21.25  -1.99  0.129  0.004 -0.130  0.003  0.008  0.011  95.4  0.4  86.5  4.8 9999
-21.11 -20.80  0.292  0.006 -0.194  0.003 -0.219  0.009 134.6  0.3 138.5  1.2  612
-20.60 -17.02  0.222  0.006 -0.161  0.005 -0.154  0.005 129.6  0.4 133.6  1.3 -650
-20.00 -47.55  0.388  0.011 -0.129  0.006 -0.366  0.010 157.2  0.2 160.7  1.0 9999
-19.36  13.20  0.178  0.015 -0.145  0.011  0.104  0.018  55.7  0.4  54.3  5.2 9999
-18.89 -37.04  0.311  0.006 -0.147  0.003 -0.274  0.007 153.0  0.2 151.7  0.8  506
-18.54  27.33  0.136  0.010 -0.068  0.008  0.118  0.008  34.2  0.3  30.0  3.5 9999
-18.49   3.29  0.144  0.006 -0.145  0.006  0.007  0.003  79.9  0.5  87.1  1.2 9999
-18.34 -15.25  0.240  0.009 -0.202  0.008 -0.131  0.006 129.8  0.4 123.0  1.7 -727
-18.23  39.72  0.422  0.016 -0.171  0.009  0.386  0.015  24.7  0.2  23.9  1.4 9999
-17.71 -38.60  0.299  0.008 -0.110  0.007 -0.279  0.009 155.4  0.2 158.4  1.4 -309
-16.26 -32.59  0.292  0.004 -0.131  0.005 -0.261  0.003 153.5  0.3 153.4  0.9 9999
-15.73 -47.49  0.433  0.011 -0.171  0.018 -0.399  0.007 161.7  0.2 156.8  2.2 9999
-15.40  12.58  0.191  0.006 -0.138  0.006  0.133  0.006  50.8  0.5  46.1  1.9 -791
-15.26  -7.12  0.145  0.010 -0.120  0.010 -0.086  0.006 115.0  0.6 125.5  2.9  673
-15.19  39.83  0.314  0.006 -0.128  0.010  0.287  0.005  20.9  0.2  24.1  1.7 9999
-15.09  42.96  0.357  0.014 -0.151  0.008  0.325  0.013  19.4  0.2  25.0  1.4 9999
-15.01 -35.54  0.297  0.004 -0.099  0.005 -0.280  0.004 157.1  0.2 160.6  0.9 9999
-14.93   3.58  0.147  0.007 -0.140  0.004  0.049  0.020  76.5  0.6  70.7  7.3 -847
-14.78 -43.31  0.427  0.007 -0.135  0.006 -0.405  0.007 161.2  0.2 161.6  0.8 9999
-14.65  30.60  0.245  0.005 -0.108  0.003  0.220  0.006  25.6  0.3  26.2  0.9 9999
-14.59  35.62  0.257  0.026 -0.100  0.013  0.236  0.030  22.3  0.2  22.9  3.7 -117
-14.15 -46.07  0.438  0.010 -0.136  0.007 -0.416  0.009 162.9  0.2 161.8  0.9 9999
-14.14  41.32  0.244  0.011 -0.113  0.003  0.219  0.012  18.9  0.2  27.4  1.4 9999
-13.74 -14.44  0.184  0.006 -0.100  0.007 -0.158  0.006 136.4  0.5 147.7  2.0  686
-13.74 -14.44  0.184  0.006 -0.100  0.007 -0.158  0.006 136.4  0.5 147.7  2.0  827
-13.44   0.88  0.158  0.022 -0.159  0.022 -0.012  0.005  86.3  0.7  94.4  1.8  681
-13.44   0.88  0.158  0.022 -0.159  0.022 -0.012  0.005  86.3  0.7  94.4  1.8  769
-13.43 -12.52  0.096  0.005 -0.073  0.004 -0.062  0.008 133.0  0.5 130.2  3.8 -569
-13.27  25.14  0.201  0.014 -0.096  0.016  0.177  0.016  27.8  0.3  28.3  4.6 9999
-12.97  19.80  0.183  0.005 -0.100  0.005  0.153  0.004  33.2  0.4  33.3  1.6  702
-12.97  43.42  0.329  0.015 -0.104  0.016  0.312  0.013  16.6  0.2  18.5  2.8 9999
-12.89   4.36  0.133  0.011 -0.136  0.013  0.012  0.004  71.3  0.7  84.9  1.8  661
-12.89   4.36  0.133  0.011 -0.136  0.013  0.012  0.004  71.3  0.7  84.9  1.8  790
-12.87  39.46  0.278  0.005 -0.115  0.005  0.255  0.004  18.1  0.2  24.4  1.0 9999
-12.73  14.72  0.165  0.012 -0.109  0.010  0.124  0.011  40.9  0.5  41.2  3.5 9999
-12.69 -19.68  0.203  0.005 -0.077  0.010 -0.191  0.006 147.2  0.4 158.1  2.6 9999
-12.68  -2.82  0.154  0.006 -0.141  0.006 -0.069  0.003 102.6  0.7 116.1  1.5  675
-12.29  37.13  0.337  0.006 -0.130  0.006  0.311  0.007  18.3  0.2  22.6  1.0 9999
-12.25   0.56  0.091  0.015 -0.091  0.015 -0.002  0.012  87.4  0.8  91.4  7.4  752
-11.38  45.30  0.391  0.010 -0.068  0.009  0.386  0.009  14.1  0.2  10.0  1.4 9999
-10.91 -31.85  0.318  0.005 -0.101  0.008 -0.301  0.004 161.1  0.3 161.5  1.3 9999
-10.77  -2.93  0.109  0.006 -0.095  0.005 -0.066  0.004 105.2  0.9 124.6  2.2 -832
-10.10 -24.82  0.234  0.006 -0.080  0.006 -0.220  0.008 157.9  0.4 160.0  1.5 -602
 -9.78 -52.14  0.484  0.011 -0.093  0.004 -0.475  0.011 169.4  0.2 168.9  0.6 9999
 -9.75 -41.20  0.345  0.013 -0.050  0.012 -0.342  0.011 166.7  0.2 171.6  2.0 9999
 -9.67  -0.07  0.070  0.015 -0.070  0.015 -0.018  0.001  90.4  1.0 104.1  3.1  771
 -9.60  32.37  0.206  0.004 -0.059  0.004  0.197  0.004  16.5  0.3  16.8  1.2 9999
 -9.56  36.39  0.308  0.005 -0.084  0.002  0.297  0.005  14.7  0.3  15.9  0.5 9999
 -9.32  15.18  0.096  0.015 -0.026  0.007  0.096  0.015  31.5  0.5  15.2  4.7  511
 -9.30   7.36  0.067  0.005 -0.054  0.005  0.040  0.004  51.6  0.8  53.3  3.5 -989
 -9.17  10.21  0.100  0.007 -0.054  0.007  0.086  0.008  41.9  0.7  32.1  4.0 9999
 -8.53 -13.06  0.160  0.005 -0.077  0.004 -0.141  0.004 146.8  0.6 151.3  1.4 9999
 -8.51   3.51  0.083  0.004 -0.080  0.004  0.023  0.005  67.6  1.0  73.7  3.2 -926
 -8.34  13.19  0.127  0.005 -0.044  0.006  0.122  0.005  32.3  0.6  19.8  2.4 -924
 -8.28 -14.98  0.191  0.009 -0.063  0.011 -0.183  0.008 151.1  0.6 160.9  3.2  840
 -7.82 -46.55  0.418  0.006 -0.111  0.005 -0.405  0.007 170.5  0.2 164.6  0.7 9999
 -7.28  -2.41  0.071  0.004 -0.054  0.004 -0.061  0.003 108.3  1.2 138.6  2.6 -825
 -6.32  46.40  0.367  0.005 -0.069  0.009  0.361  0.006   7.8  0.2  10.8  1.4 9999
 -6.07  42.84  0.349  0.010 -0.050  0.006  0.345  0.010   8.1  0.2   8.2  1.1 9999
 -5.91 -18.82  0.181  0.015 -0.045  0.009 -0.176  0.015 162.6  0.5 165.7  3.1 9999
 -5.74 -52.55  0.454  0.015 -0.045  0.010 -0.451  0.014 173.8  0.2 174.3  1.3  260
 -5.30 -17.85  0.090  0.008 -0.034  0.012 -0.083  0.006 163.4  0.5 157.8  7.4 9999
 -4.30  14.26  0.108  0.014 -0.025  0.004  0.105  0.015  16.8  0.6  13.6  2.7 9999
 -3.74 -41.69  0.361  0.007 -0.021  0.003 -0.360  0.007 174.9  0.2 176.7  0.5 -470
 -3.12  -4.02  0.113  0.032 -0.065  0.015 -0.093  0.033 142.2  1.9 145.1 11.3 -879
 -3.11  -2.73  0.039  0.010 -0.053  0.007  0.002  0.009 131.3  2.3  87.6 10.0 -856
 -3.02  48.44  0.408  0.006 -0.026  0.004  0.408  0.005   3.6  0.2   3.6  0.6 9999
 -3.00  45.88  0.386  0.004 -0.031  0.003  0.384  0.004   3.7  0.2   4.6  0.5 9999
 -2.68 -21.64  0.186  0.004 -0.001  0.004 -0.187  0.005 172.9  0.4 179.7  1.4 -392
 -2.68 -21.64  0.186  0.004 -0.001  0.004 -0.187  0.005 172.9  0.4 179.7  1.4 -530
 -2.59 -34.60  0.341  0.004 -0.018  0.004 -0.340  0.004 175.7  0.3 176.9  0.7 9999
 -2.39 -39.38  0.356  0.007  0.006  0.008 -0.357  0.007 176.5  0.2 180.9  1.3 9999
 -2.33 -19.76  0.168  0.006  0.045  0.006 -0.174  0.006 173.3  0.5 194.5  1.8 -405
 -2.33 -19.76  0.168  0.006  0.045  0.006 -0.174  0.006 173.3  0.5 194.5  1.8 -477
 -2.33 -19.76  0.168  0.006  0.045  0.006 -0.174  0.006 173.3  0.5 194.5  1.8 -565
 -2.27 -50.15  0.431  0.013 -0.026  0.006 -0.430  0.013 177.4  0.2 176.6  0.8 9999
 -2.27 -50.16  0.431  0.012 -0.025  0.006 -0.430  0.012 177.4  0.2 176.7  0.9 9999
 -1.87  -9.27  0.116  0.011 -0.028  0.016 -0.113  0.010 168.6  1.0 166.0  7.6 9999
 -1.70 -30.09  0.120  0.018 -0.078  0.033 -0.115  0.019 176.8  0.3 145.7 12.0  586
 -1.18 -12.53  0.136  0.008 -0.018  0.014 -0.135  0.008 174.6  0.8 172.2  5.7  878
 -0.71  42.01  0.303  0.013 -0.006  0.004  0.303  0.014   1.0  0.2   1.0  0.8 9999
 -0.64 -45.59  0.370  0.015  0.014  0.010 -0.370  0.015 179.2  0.2 182.2  1.6 9999
 -0.38 -43.40  0.373  0.009 -0.011  0.007 -0.373  0.009 179.5  0.2 178.3  1.0 9999
  9.99   9.99  9.999  9.999  9.999  9.999  9.999  9.999 999.9  9.9 999.9 99.9 -424
  9.99   9.99  9.999  9.999  9.999  9.999  9.999  9.999 999.9  9.9 999.9 99.9 -832
  9.99   9.99  9.999  9.999  9.999  9.999  9.999  9.999 999.9  9.9 999.9 99.9 -248
  9.99   9.99  9.999  9.999  9.999  9.999  9.999  9.999 999.9  9.9 999.9 99.9   54
  9.99   9.99  9.999  9.999  9.999  9.999  9.999  9.999 999.9  9.9 999.9 99.9 -761
  9.99   9.99  9.999  9.999  9.999  9.999  9.999  9.999 999.9  9.9 999.9 99.9  329
  9.99   9.99  9.999  9.999  9.999  9.999  9.999  9.999 999.9  9.9 999.9 99.9  374

